Color-Kinematics Duality for Sudakov Form Factor in Non-Supersymmetric Pure Yang-Mills Theory

We study the duality between color and kinematics for the Sudakov form factors of ${\rm tr}(F^2)$ in non-supersymmetric pure Yang-Mills theory. We construct the integrands that manifest the color-kinematics duality up to two loops. The resulting numerators are given in terms of Lorentz products of momenta and polarization vectors, which have the same powers of loop momenta as that from the Feynman rules. The integrands are checked by $d$-dimensional unitarity cuts and are valid in any dimension. We find that massless-bubble and tadpole topologies are needed at two loops to realize the color-kinematics duality. Interestingly, the two-loop solution contains a large number of free parameters suggesting the duality may hold at higher loop orders.

==> anc/N1_1loop_master.txt <==
(*
This file gives the one-loop master numerator N_1 with 6 free parameters.
Notation: 
dot[x, y]=x.y is the Lorentz product.
a[i] are the free parameters.
d is the space dimension parameter.
e[p1] and e[p2] represent the polarization vectors.
*)


a[1]*dot[l1, l1]*dot[l1, e[p1]]*dot[l1, e[p2]] + (-8 + 2*d)*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + a[1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + (-8 + 2*d + a[2])*dot[l1, l1]*dot[l1, e[p1]]*dot[p1, e[p2]] + (8 - 2*d)*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, e[p2]] + (8 - 2*d)*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] + (-a[1] - a[2])*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + a[2]*dot[l1, l1]*dot[l1, e[p2]]*dot[p2, e[p1]] + (-8 + 2*d)*dot[l1, p1]*dot[l1, e[p2]]*dot[p2, e[p1]] + (8 - 2*d - a[1] - a[2])*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + a[3]*dot[l1, l1]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (-8 + 2*d + a[1] + 2*a[2] + a[3])*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + a[4]*dot[l1, l1]^2*dot[e[p1], e[p2]] + (-4 + d)*dot[l1, l1]*dot[l1, p1]*dot[e[p1], e[p2]] + (4 - d)*dot[l1, p1]^2*dot[e[p1], e[p2]] + a[5]*dot[l1, l1]*dot[l1, p2]*dot[e[p1], e[p2]] + (4 - d)*dot[l1, p1]*dot[l1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[e[p1], e[p2]] + a[6]*dot[l1, l1]*dot[p1, p2]*dot[e[p1], e[p2]] + (-4 + d)*dot[l1, p1]*dot[p1, p2]*dot[e[p1], e[p2]] + a[5]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + a[4]*dot[p1, p2]^2*dot[e[p1], e[p2]]

==> anc/N1_2loop_master.txt <==
(*
This file gives the two-loop master numerator N_1 in the solution space with 235 free parameters.
Notation: 
dot[x, y]=x.y is the Lorentz product.
a[i] are the free parameters.
d is the space dimension parameter.
e[p1] and e[p2] represent the polarization vectors.
*)


64*dot[l1, l2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 48*d*dot[l1, l2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 8*d^2*dot[l1, l2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 32*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 24*d*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 4*d^2*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 32*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 24*d*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 4*d^2*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 32*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 24*d*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 4*d^2*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 32*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 24*d*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 4*d^2*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 64*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 - 16*d*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 - 64*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + 16*d*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - 64*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + 16*d*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + 192*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - 80*d*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + 8*d^2*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - 16*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 8*d*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] - 32*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 16*d*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - 16*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + 8*d*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + 16*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 8*d*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 32*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 16*d*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 16*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 8*d*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 64*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 16*d*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 64*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 32*d*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 64*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 48*d*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 8*d^2*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 32*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 8*d*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*d^2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 32*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 24*d*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*d^2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 32*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 8*d*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*d^2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 48*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 24*d*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 80*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 40*d*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 8*d^2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + a[169]*(dot[l1, l1]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]]) + a[168]*(dot[l1, l1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]]) + a[171]*(dot[l1, l1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]]) + a[176]*(dot[l1, p1]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]]) + 16*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 8*d*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + 32*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - 16*d*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + 16*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - 8*d*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - 16*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 8*d*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 32*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 16*d*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 16*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 8*d*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 64*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 16*d*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 64*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 32*d*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 64*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 16*d*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 32*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 8*d*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*d^2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 16*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 8*d*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 48*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 16*d*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 4*d^2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 64*dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 16*d*dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 32*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 8*d*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 32*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 8*d*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 48*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 20*d*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*d^2*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 48*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 20*d*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*d^2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 96*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + 28*d*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*d^2*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + a[103]*(-(dot[l1, l1]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]]) + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 2*dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, e[p2]]*dot[l2, l2]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, l2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - 2*dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]]) + a[64]*(-(dot[l1, l1]^2*dot[l2, e[p1]]*dot[p1, e[p2]]) + 4*dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, l1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, l1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]]) + a[105]*(-(dot[l1, l1]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]]) + 2*dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, l1]*dot[l2, l2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, l2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]]) + a[124]*(-(dot[l1, e[p1]]*dot[l2, l2]^2*dot[p1, e[p2]]) + 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, l2]^2*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]]) + a[109]*(-(dot[l1, l2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]]) + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, e[p2]]*dot[l2, l2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, l2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 3*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]]) + a[181]*(-(dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]]) + 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, l2]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]]) + a[126]*(-(dot[l2, l2]^2*dot[l2, e[p1]]*dot[p1, e[p2]]) + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l2, l2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 4*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]]) + a[185]*(dot[l1, e[p2]]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, p2] + dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]]) + a[183]*(-(dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]]) + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]]) + a[62]*(-(dot[l1, l1]^2*dot[l1, e[p1]]*dot[p1, e[p2]]) + 4*dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - 4*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 8*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 8*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 16*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 12*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]^2*dot[l1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, l1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + 4*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 8*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 8*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 16*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 12*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]]) + a[121]*(dot[l1, p1]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[147]*(dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[77]*(dot[l1, l1]*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, e[p1]] + 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] + 2*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] - (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (9*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (7*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 - dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (5*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, l1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[144]*(dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] - (dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 + (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 + (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (5*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[142]*(dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, e[p1]] + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + (dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 - dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 + dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 - dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + (dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + (dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[113]*(dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, l2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[87]*(dot[l1, l2]*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 + 3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (3*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, p1]*dot[l1, e[p2]]*dot[p2, e[p1]] + dot[l1, l2]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 + 3*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 5*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 5*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 3*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (3*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 6*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 7*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[81]*(-2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, l1]*dot[l1, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[61]*(dot[l1, l1]^2*dot[l1, e[p2]]*dot[l2, e[p1]] - 4*dot[l1, l1]*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]] + 4*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]] + 4*dot[l1, p2]^2*dot[l1, e[p2]]*dot[l2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] + 8*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 8*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 8*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 8*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + dot[l1, l1]^2*dot[l1, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] + 4*dot[l1, p2]^2*dot[l1, e[p1]]*dot[l2, e[p2]] - 8*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] + 16*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] + 8*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] + 20*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + 8*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - 20*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - 24*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - 4*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + 16*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, l1]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + 8*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] - 8*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, l1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 8*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 6*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 8*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 8*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 4*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 8*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 8*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 8*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 8*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 4*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 8*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 8*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 2*dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + 6*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 14*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 8*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 12*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 5*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 7*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[129]*(dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] + 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] + 8*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + 8*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 3*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - 10*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - 14*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + 10*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - (3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 + 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (7*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + (5*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - (3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 - 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (7*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + (3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (15*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 3*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (5*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 6*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 7*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (13*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[65]*(-12*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 12*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 12*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 12*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 12*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 12*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 12*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 12*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, l1]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 24*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 12*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 16*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 6*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 18*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[79]*(-(dot[l1, l1]*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]) + 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]] + 2*dot[l1, p2]^2*dot[l1, e[p2]]*dot[l2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] + 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + dot[l1, l1]*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] + 8*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] + 8*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] - dot[l1, l1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 3*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - 10*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - 12*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + 8*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 + dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] - 3*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + (dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + (5*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] - (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 - 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (5*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + 3*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 4*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 4*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + (5*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (19*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 6*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 4*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (9*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (11*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 5*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[106]*(-6*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 6*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 6*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 6*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 6*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 6*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 6*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, l1]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 12*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 8*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 8*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 8*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[71]*(-9*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 9*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 9*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 9*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 9*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 9*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 9*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 9*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, l1]*dot[l1, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 18*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (19*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (25*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (9*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (25*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 4*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[136]*(dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, e[p1]] + (dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]])/2 + dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + (dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]])/2 - 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] - dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - (dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]])/2 - dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] - (dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]])/2 + 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + 4*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - 5*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - 7*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + 5*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]])/2 + 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (3*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (5*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]])/2 - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - (3*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (3*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (9*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (9*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (11*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[134]*(-3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 5*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 4*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 4*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (5*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (9*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (5*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[127]*(dot[l2, l2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[133]*(dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 4*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[135]*(-6*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 6*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 6*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 6*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 6*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 6*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 6*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, l1]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 10*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 5*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 7*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 7*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[84]*(-6*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 6*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 6*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 6*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 6*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 6*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 6*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, l1]*dot[l1, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 12*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 5*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 9*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 9*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[140]*((dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (3*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (3*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + (dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[155]*(dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[157]*(dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[156]*(dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[158]*(dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[118]*(-(dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]]) - dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, l2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[120]*(dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, l2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 4*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[131]*(-(dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]) + 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - (3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 + (3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + (3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - (3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 + dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (3*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] + (3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (5*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[132]*(-3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 5*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, l1]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 3*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (5*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (9*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[75]*(-3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, l2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 7*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (15*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (21*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (7*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (19*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[180]*(dot[l1, e[p2]]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 2*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[119]*(dot[l1, p1]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, l2]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[115]*(dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, l2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[112]*(dot[l1, l2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[90]*(-(dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]]) + (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - (dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (5*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (3*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - 3*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[83]*(-2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, l1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[130]*(-4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 4*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[91]*(-3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, l2]*dot[l1, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 7*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (7*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (11*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (9*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[150]*(dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1] + dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/2 - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/2 + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 - (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[152]*(dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] - (dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 - (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 + dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - (dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[151]*(dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, e[p1]] + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + (dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 - dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 + dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[153]*(dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 - (dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 + (dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2)/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[165]*(dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]] + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] + (dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - (3*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 - dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 + dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[139]*(dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 - dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - (dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[116]*(dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2] + 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/2 - (5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/2 - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] + 5*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - 5*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 - dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + 2*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + (7*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 7*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (3*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, l2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (5*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (3*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (7*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (7*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[179]*(dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[p1, p2] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 - dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[182]*(dot[l2, l2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[148]*(dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 5*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 3*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[138]*(-(dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + (dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[89]*(-(dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]]) + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (5*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (5*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[l1, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - (dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - 3*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (7*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[82]*(dot[l1, l1]*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 5*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 7*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 4*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 4*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (5*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[68]*(-(dot[l1, l1]*dot[l1, l2]*dot[l1, e[p1]]*dot[p1, e[p2]]) + 2*dot[l1, l2]*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 5*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 7*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 4*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, l2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 4*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 6*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (7*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (13*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[164]*(dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2] - (3*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/4 - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/4 + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/4 - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/4 + (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/4 - (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/4 + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/4 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/8) + a[166]*(dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - (3*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/4 - (dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/4 + (dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2)/4 - (dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/4 + (dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/4 - (dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/4 + (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/4 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 - (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/8) + a[159]*(dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]^2 + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/2 - (3*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/2 + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 - (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[161]*(dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + dot[l1, e[p1]]*dot[l2, p1]^2*dot[l2, e[p2]] - (3*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 + (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 - (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 - (dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 - (dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[162]*(dot[l2, p1]^2*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l2, p2]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - (dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 - (3*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 + (dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2)/2 - (dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[160]*(dot[l1, e[p2]]*dot[l2, p1]^2*dot[l2, e[p1]] + dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + (dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 + dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 - (dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + (dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 - (dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[174]*(dot[l1, l2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] + dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - (dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[145]*(dot[l1, p1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 - (dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 + (dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2)/2 + (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + (3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + (dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + (3*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[137]*(-(dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 - dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[167]*(dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[141]*(dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1] + dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/2 - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/2 + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 - (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + (3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[175]*(-(dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]]) + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[70]*(-(dot[l1, l1]*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, e[p2]]) + dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, l2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[163]*(dot[l2, p1]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[96]*(dot[l1, p1]^2*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, p2]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[99]*(dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[186]*(dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2]*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[187]*(dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[188]*(dot[l1, e[p1]]*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[189]*(dot[l2, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[154]*(dot[l1, p2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[149]*(dot[l1, p1]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[146]*(-(dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]]) - dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 5*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[78]*(dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 7*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 6*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 7*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p1]*dot[l1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 4*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (5*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[95]*(dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]] + dot[l1, p2]^2*dot[l1, e[p2]]*dot[l2, e[p1]] + dot[l1, p1]^2*dot[l1, e[p1]]*dot[l2, e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] + (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - (dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (7*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (7*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[93]*(dot[l1, p1]^2*dot[l1, e[p2]]*dot[l2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] + dot[l1, p2]^2*dot[l1, e[p1]]*dot[l2, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + 2*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 + (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (5*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (5*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (7*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (7*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[117]*(dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2] + 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + dot[l1, p1]*dot[l2, l2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/2 - (5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/2 + 3*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 - dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 3*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + (5*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 + 3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 5*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (3*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, l2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 3*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + (3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + 3*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[143]*(-(dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]]) - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[100]*(dot[l1, p1]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[170]*(-(dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]]) + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[172]*(-(dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]]) + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[177]*(dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[178]*(dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[111]*(-(dot[l1, l2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]]) + dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l2]*dot[l2, l2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, l2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[173]*(dot[l1, l1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[98]*(dot[l1, p1]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 7*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 4*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[92]*(dot[l1, p1]^2*dot[l1, e[p1]]*dot[l1, e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + dot[l1, p2]^2*dot[l1, e[p1]]*dot[l1, e[p2]] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 3*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[184]*(dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[74]*(-(dot[l1, l2]^2*dot[l2, e[p1]]*dot[p1, e[p2]]) + 2*dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + (dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (5*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (5*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (9*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (5*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (7*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l1, l2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (5*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (5*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - (5*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (5*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (5*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[85]*(dot[l1, l2]*dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]] - dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + dot[l1, p2]^2*dot[l1, e[p1]]*dot[l1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] + dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - (dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]])/2 + (dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]])/2 - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + (dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2])/2 - (5*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2])/2 + (dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 + (dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 + dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 - (dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2)/2 + dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] - (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - (dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] - (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + (5*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (7*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[67]*(dot[l1, l1]*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]] - dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 4*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] + dot[l1, l1]*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, l2]*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 4*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + 6*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, l1]*dot[l1, l2]*dot[l1, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 5*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 8*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 4*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - (3*dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 7*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 6*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[76]*(dot[l1, l1]*dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[l1, e[p2]] - dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - 3*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 - dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 4*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[102]*(2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1] - 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2] + 4*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 + dot[l1, l1]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, e[p1]] - 2*dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 4*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] - 8*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]] - 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] - 2*dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 8*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2] - 5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] + 14*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - 10*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - 8*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 - 2*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 + 4*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, l1]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 2*dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 5*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, l1]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + 8*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 6*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 5*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 7*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (3*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (7*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (5*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[107]*(dot[l1, l2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2] - dot[l1, l2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1] - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1])/2 - dot[l1, l2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] + dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2])/2 + dot[l1, l2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 - dot[l1, l2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]])/2 + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]])/2 + dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 3*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (5*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[97]*(dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (5*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[72]*(dot[l1, l2]^2*dot[l1, e[p1]]*dot[l1, e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + dot[l1, p2]^2*dot[l1, e[p1]]*dot[l1, e[p2]] - dot[l1, l2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1] - dot[l1, l2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] + dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - (dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]])/2 + (dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]])/2 - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + (3*dot[l1, l2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2])/2 + (3*dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2])/4 - (9*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2])/4 + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/4 + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/4 + (dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 + (dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 + dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - (dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2)/2 - (dot[l1, l2]^2*dot[l1, e[p1]]*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - (dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]])/2 - (dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]])/2 + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 + (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/4 - (dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/4 + (5*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/4 + (dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - (dot[l1, l2]^2*dot[l1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - (dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (3*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/4 - (dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/4 - (dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 + (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (7*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 3*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (17*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 - (25*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 + (21*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/8) + a[94]*(-(dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]]) - dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 7*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p1]^2*dot[l1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 3*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[114]*(dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2] + 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] - 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/2 - (5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/2 - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] + dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + 3*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 6*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 + dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - 4*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, l2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (5*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (3*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - dot[l1, p2]*dot[l2, l2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (9*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (9*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (13*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[110]*((dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1])/2 - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2])/2 + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 - (dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]])/2 + (dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]])/2 - dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] - (dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]])/2 - dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + dot[l1, l2]*dot[l2, l2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l2]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] - (dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]])/2 - dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - (dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]])/2 + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/4 - (5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/4 + (3*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - (dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 + dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, l2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/4 - (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 - dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, l2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + (3*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + (3*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/4 - dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/4 - (dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + (dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + (3*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/4 + dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/4 - 3*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (23*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 - (23*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 + (31*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/8) + a[122]*(dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]^2 - 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1] - 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2] + 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2] + 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 - dot[l1, e[p1]]*dot[l2, l2]^2*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[125]*(dot[l2, l2]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l2, l2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[88]*((dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1])/2 - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2])/2 + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 - (3*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]])/2 - 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + (dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]])/2 + dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - (dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]])/2 + (3*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]])/2 - 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 3*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + dot[l1, l2]*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, p2]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 3*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/4 - (5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/4 - (7*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + (9*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 + 7*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + (3*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 - (3*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/4 + (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 - 4*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - (dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2)/2 + (dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - (dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 - (dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]])/2 + dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (3*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + (3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/4 + dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (3*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (5*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (3*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (3*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/4 + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + (dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 + (3*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]])/2 + 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - (5*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - (3*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + (5*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - (3*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (5*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (21*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/4 + (dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (5*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (7*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (5*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/4 - (3*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (5*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (25*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 - (25*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 + (33*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/8) + a[86]*(dot[l1, l2]*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, e[p1]] + dot[l1, l2]*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]] - dot[l1, p2]^2*dot[l1, e[p2]]*dot[l2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] - dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] - dot[l1, l2]*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]] - dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]] + dot[l1, p2]^2*dot[l1, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] - 8*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] - 5*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 4*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + 9*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 10*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - 6*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, l2]*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - (3*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 + dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + (7*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 + 3*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] - (11*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - (5*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 5*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 3*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (7*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 3*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - 3*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (17*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (13*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (17*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[108]*(dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2] + 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 + dot[l1, l2]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, e[p1]] - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] - 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + dot[l1, l2]*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/2 - (5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/2 - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2] + 7*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] - 3*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 - dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - dot[l1, l2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, l2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 3*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (7*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (7*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (15*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (15*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (19*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[60]*(dot[l1, l1]^2*dot[l1, e[p1]]*dot[l1, e[p2]] - 4*dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + 4*dot[l1, p2]^2*dot[l1, e[p1]]*dot[l1, e[p2]] - 2*dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, l1]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + 6*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - 6*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 10*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 6*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 6*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] - 6*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 6*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 8*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 6*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 4*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 12*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 8*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 8*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 9*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 5*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[104]*(dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2] + 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] + dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + dot[l1, l1]*dot[l2, l2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/2 - (5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/2 + 3*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + 3*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 - dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - 2*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + 3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - 3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, l1]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (7*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] - 3*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + (5*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/2 + (dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/2 - 3*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 6*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (17*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (25*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (21*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[128]*(dot[l1, l1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1] - dot[l1, l1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] - 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] - 8*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] - 2*dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2] - 10*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] - 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + 10*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 12*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 + 2*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - 8*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - 2*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + dot[l1, l1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 5*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 6*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 9*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 6*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[66]*(dot[l1, l1]*dot[l1, l2]*dot[l1, e[p1]]*dot[l1, e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]] + 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[l1, e[p2]] - dot[l1, l1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] - 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] + dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] - 2*dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, l2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + (dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2])/2 - (7*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2])/2 - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2] - 5*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + 5*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 6*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/2 + dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - 4*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - 2*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, l1]*dot[l1, l2]*dot[l1, e[p1]]*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, p1]*dot[l1, e[p1]]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l1, e[p1]]*dot[p1, e[p2]] + (5*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - (3*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]])/2 + dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - (7*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + (3*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]])/2 + 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + (3*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + (dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + 2*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 3*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (dot[l1, p1]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (5*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (11*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, l2]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, p1]*dot[l1, p2]*dot[l1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]^2*dot[l1, e[p2]]*dot[p2, e[p1]] + (5*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 + 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - (9*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - 3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + (dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]])/2 - (dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]])/2 + (3*dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + (5*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + 6*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (3*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (3*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l2]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - (dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (11*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (3*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (19*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (5*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (11*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (15*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (27*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[73]*((dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1])/2 - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2])/2 + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 - (3*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]])/2 - 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 2*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + (dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]])/2 + dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - (dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]])/2 + (3*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]])/2 - 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 3*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + dot[l1, l2]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, p2]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l2]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 3*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/4 - (5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/4 - (7*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - 2*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + (9*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 + 7*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + (3*dot[l1, l2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/2 + (7*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/4 - (5*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/4 + (dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/4 + (9*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2])/4 + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/4 + (dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 - 4*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + (3*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] - (3*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, l2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 3*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (3*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + (3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/4 + dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (5*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (5*dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/4 + (13*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/4 + (3*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + (5*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/4 - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/4 - 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + (3*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 + dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + 2*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - (7*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - (dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - (3*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - (3*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (21*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/4 + 2*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (11*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/4 - (3*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/4 - (9*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/4 + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (5*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (7*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (21*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 - (25*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/4 + (27*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/4) + a[80]*(-2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] - 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] - 8*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + dot[l1, l1]*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p2]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 10*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] - 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + 10*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 12*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - 8*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] - dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + dot[l1, p1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 5*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, l1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 9*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 7*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[123]*(dot[l1, e[p2]]*dot[l2, l2]^2*dot[l2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]] + dot[l1, e[p1]]*dot[l2, l2]^2*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] - 4*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, e[p1]]*dot[l2, l2]^2*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] - dot[l2, l2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] - 6*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 2*dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] + 6*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 8*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 4*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] + 2*dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 8*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 8*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 8*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) + a[101]*(dot[l1, l1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2] - 2*dot[l1, l1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] + 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2] - 2*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] - 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] - 8*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] - 2*dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p1]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] - 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2] + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2] - 10*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] - 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + 10*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 12*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 2*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2 + 2*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - 8*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - 2*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - dot[l1, l1]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, e[p2]] + 2*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] + 2*dot[l1, l1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 4*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 4*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] + 2*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 2*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 6*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - 2*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 11*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 2*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 3*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + 2*dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 5*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + (3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 5*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (15*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (19*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (19*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/2) + a[69]*((dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1])/2 - (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2])/2 + dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]^2 - (5*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]])/2 - 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + (dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]])/2 + 3*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] - (dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p2]])/2 + (5*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]])/2 - 8*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 5*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + dot[l1, l1]*dot[l1, l2]*dot[l2, e[p1]]*dot[l2, e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 2*dot[l1, p2]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - (5*dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]])/2 + (3*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]])/2 - 5*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 3*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p1]*dot[p1, p2])/4 - (5*dot[l1, e[p1]]*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2])/4 - (17*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2])/2 - 4*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + (19*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2])/2 + 13*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + dot[l1, l2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 3*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + (dot[l1, e[p1]]*dot[l1, e[p2]]*dot[p1, p2]^2)/4 + (3*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2)/2 - 8*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - 2*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + (9*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]])/2 - 2*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] - (9*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]])/2 - 2*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, l1]*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 2*dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + (5*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (3*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + 4*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - (dot[l2, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 + (5*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (3*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]])/2 - (9*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + 2*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + (11*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]])/4 + (5*dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 - 3*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 3*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + (5*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]])/2 + 2*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - (dot[l1, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/4 - (dot[l2, e[p1]]*dot[p1, p2]^2*dot[p1, e[p2]])/2 + (9*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]])/2 + 2*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + 4*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - (17*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]])/2 - 4*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 2*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - 2*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] + dot[l1, p2]*dot[l2, p1]*dot[l2, e[p2]]*dot[p2, e[p1]] - (3*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (5*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + 5*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 5*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - (5*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (5*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]])/2 + (5*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]])/2 - (9*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 + (49*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]])/4 + 2*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - (9*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]])/2 - (7*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]])/4 - 3*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + (dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (5*dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - 3*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 8*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - (13*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 + (7*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/2 - (71*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 - (95*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]])/8 + (83*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]])/8) + a[63]*(-4*dot[l1, e[p2]]*dot[l2, l2]*dot[l2, p1]*dot[l2, e[p1]] - 8*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 8*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 8*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]] + 8*dot[l1, e[p2]]*dot[l2, p2]^2*dot[l2, e[p1]] + 8*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]] - 16*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]] - 8*dot[l1, e[p1]]*dot[l2, p2]^2*dot[l2, e[p2]] + dot[l1, l1]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] + 4*dot[l1, p2]^2*dot[l2, e[p1]]*dot[l2, e[p2]] - 4*dot[l1, l1]*dot[l2, p1]*dot[l2, e[p1]]*dot[l2, e[p2]] + 4*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 8*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 8*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]] - 20*dot[l1, e[p2]]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2] - 8*dot[l1, l2]*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] - 4*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, e[p2]]*dot[p1, p2] + 20*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, e[p2]]*dot[p1, p2] + 24*dot[l1, e[p1]]*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l1, p1]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 8*dot[l2, p2]*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2] + 4*dot[l1, e[p2]]*dot[l2, e[p1]]*dot[p1, p2]^2 - 16*dot[l1, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 - 4*dot[l2, e[p1]]*dot[l2, e[p2]]*dot[p1, p2]^2 + 6*dot[l1, p2]*dot[l1, e[p1]]*dot[l2, p1]*dot[p1, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, p1]^2*dot[p1, e[p2]] - 6*dot[l1, p1]*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, e[p2]] - 4*dot[l1, e[p1]]*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, p1]*dot[l2, p2]*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, p2]^2*dot[p1, e[p2]] - dot[l1, l1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l1, l1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p1]*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l2, p1]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 8*dot[l1, l2]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] + 4*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, e[p2]] - 4*dot[l2, p2]^2*dot[l2, e[p1]]*dot[p1, e[p2]] - 6*dot[l1, p2]*dot[l1, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, e[p1]]*dot[l2, l2]*dot[p1, p2]*dot[p1, e[p2]] + 2*dot[l1, e[p1]]*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, l1]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] - 4*dot[l1, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l1, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l2, l2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 4*dot[l2, p2]*dot[l2, e[p1]]*dot[p1, p2]*dot[p1, e[p2]] + 6*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p1]*dot[p2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, p1]^2*dot[p2, e[p1]] + 8*dot[l1, l2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 14*dot[l1, p1]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] - 8*dot[l1, p2]*dot[l1, e[p2]]*dot[l2, p2]*dot[p2, e[p1]] + 4*dot[l1, e[p2]]*dot[l2, p1]*dot[l2, p2]*dot[p2, e[p1]] - 4*dot[l1, e[p2]]*dot[l2, p2]^2*dot[p2, e[p1]] - 4*dot[l2, p1]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 4*dot[l1, l1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 8*dot[l1, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 8*dot[l1, p2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] - 4*dot[l2, l2]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p1]*dot[l2, p2]*dot[l2, e[p2]]*dot[p2, e[p1]] + 4*dot[l2, p2]^2*dot[l2, e[p2]]*dot[p2, e[p1]] - 6*dot[l1, p2]*dot[l1, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] + 22*dot[l1, e[p2]]*dot[l2, p2]*dot[p1, p2]*dot[p2, e[p1]] + 4*dot[l1, l2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 8*dot[l2, p2]*dot[l2, e[p2]]*dot[p1, p2]*dot[p2, e[p1]] - 4*dot[l1, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 4*dot[l2, e[p2]]*dot[p1, p2]^2*dot[p2, e[p1]] - 2*dot[l1, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + dot[l2, l2]*dot[l2, p1]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, l1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 6*dot[l1, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 10*dot[l1, p1]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 2*dot[l1, p2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 3*dot[l2, l2]*dot[l2, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 2*dot[l1, l2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 8*dot[l1, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 4*dot[l1, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 14*dot[l2, p1]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] - 18*dot[l2, p2]*dot[p1, p2]*dot[p1, e[p2]]*dot[p2, e[p1]] + 16*dot[p1, p2]^2*dot[p1, e[p2]]*dot[p2, e[p1]]) - 8*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + 4*d*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + 8*dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - 4*d*dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - 8*dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 4*d*dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 8*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*d*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] + 64*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 16*d*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 16*dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - 12*d*dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*d^2*dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - 16*dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 12*d*dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*d^2*dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 8*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*d^2*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 24*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 16*d*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*d^2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 8*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 8*d*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 2*d^2*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 80*dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 28*d*dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 2*d^2*dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 96*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 28*d*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*d^2*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 56*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 24*d*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*d^2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 2*d*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (d^2*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - 94*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 42*d*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (11*d^2*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + 134*dot[p1, p2]^3*dot[e[p1], e[p2]] - 42*d*dot[p1, p2]^3*dot[e[p1], e[p2]] + (7*d^2*dot[p1, p2]^3*dot[e[p1], e[p2]])/2 + a[42]*(dot[l1, l1]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]]) + a[50]*(dot[l1, p1]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]]) + a[9]*(dot[l1, l1]*dot[l1, p1]*dot[l1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]^2*dot[l1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]]) + a[21]*(dot[l1, l1]^2*dot[l2, p1]*dot[e[p1], e[p2]] - dot[l1, l1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l1]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 8*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 4*dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 8*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 8*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]]) + a[27]*(dot[l1, l1]*dot[l1, p2]*dot[l2, p1]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]]) + a[23]*(dot[l1, l2]^2*dot[l2, p1]*dot[e[p1], e[p2]] - (dot[l2, p1]^3*dot[e[p1], e[p2]])/2 - dot[l1, l2]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - (dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]])/2 + 2*dot[l1, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]])/2 - (dot[l2, p2]^3*dot[e[p1], e[p2]])/2 - 2*dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 5*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + (3*dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (11*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (5*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (7*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4) + a[16]*(dot[l1, p1]*dot[l1, p2]*dot[l2, l2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[l2, p1]*dot[e[p1], e[p2]] - dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]]) + a[44]*(dot[l1, l2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + (3*dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (3*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (9*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4) + a[10]*(dot[l1, l1]^2*dot[l2, l2]*dot[e[p1], e[p2]] - 4*dot[l1, l1]*dot[l1, p2]*dot[l2, l2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]^2*dot[l2, l2]*dot[e[p1], e[p2]] - 4*dot[l1, p2]^2*dot[l2, p1]*dot[e[p1], e[p2]] - 2*dot[l1, l1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 8*dot[l1, l1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 8*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 8*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]]) + a[34]*(dot[l2, l2]^2*dot[l2, p1]*dot[e[p1], e[p2]] - 2*dot[l2, p1]^3*dot[e[p1], e[p2]] - dot[l2, l2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l2, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p2]^3*dot[e[p1], e[p2]] - 4*dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 5*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 3*dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[20]*(dot[l2, l2]^3*dot[e[p1], e[p2]] - 4*dot[l2, p1]^3*dot[e[p1], e[p2]] - 6*dot[l2, l2]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 12*dot[l2, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l2, p2]^3*dot[e[p1], e[p2]] - 12*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 6*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 18*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[30]*(dot[l1, l1]*dot[l2, l2]*dot[l2, p1]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 6*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (5*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (5*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (3*dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[32]*(dot[l1, p1]*dot[l2, l2]*dot[l2, p1]*dot[e[p1], e[p2]] - dot[l2, p1]^3*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, p2]^3*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (3*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (5*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (3*dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[31]*(dot[l1, l2]*dot[l2, l2]*dot[l2, p1]*dot[e[p1], e[p2]] - dot[l2, p1]^3*dot[e[p1], e[p2]] - dot[l1, l2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p2]^3*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] + (dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]])/2 - (5*dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (3*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (7*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 - 2*dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + (5*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (3*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (21*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/8 - (dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/8 - (11*dot[p1, p2]^3*dot[e[p1], e[p2]])/8) + a[33]*(dot[l1, p2]*dot[l2, l2]*dot[l2, p1]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (7*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (5*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[38]*(dot[l2, l2]*dot[l2, p1]^2*dot[e[p1], e[p2]] - dot[l2, p1]^3*dot[e[p1], e[p2]] - dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l2, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p2]^3*dot[e[p1], e[p2]] - 2*dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[51]*(dot[l2, l2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 3*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[48]*(dot[l1, l1]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[15]*(dot[l1, p1]^2*dot[l2, l2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[l2, l2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p1]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[13]*(dot[l1, l1]*dot[l1, p1]*dot[l2, l2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[l2, l2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[l2, l2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p1]*dot[e[p1], e[p2]] - 2*dot[l1, l1]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[49]*(dot[l1, l2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (5*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (3*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[35]*(dot[l1, l1]*dot[l2, p1]^2*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] - dot[l2, p1]^3*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, p2]^3*dot[e[p1], e[p2]] - 2*dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 5*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 3*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (7*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (3*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[36]*(dot[l1, l2]*dot[l2, p1]^2*dot[e[p1], e[p2]] - (dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]])/2 - dot[l2, p1]^3*dot[e[p1], e[p2]] + (dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]])/2 - dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - (dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]])/2 - dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - (dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]])/2 - (3*dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + (dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (3*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (7*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (3*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[14]*(dot[l1, l2]*dot[l1, p1]*dot[l2, l2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[l1, p2]*dot[l2, l2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[l2, l2]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[l2, p1]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] - dot[l2, p1]^3*dot[e[p1], e[p2]] - 2*dot[l1, l2]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, p2]^3*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 3*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (11*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (3*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[40]*(dot[l1, l2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - (dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]])/2 - (dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]])/2 - (dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]])/2 - (3*dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]])/4 - (dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/4 - (dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/4 - (dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/4 - (dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]])/4 + (dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (13*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/16 + (15*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/16 - (11*dot[p1, p2]^3*dot[e[p1], e[p2]])/16) + a[28]*(dot[l1, l2]*dot[l1, p2]*dot[l2, p1]*dot[e[p1], e[p2]] - (dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]])/2 + dot[l1, l2]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - (dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]])/2 - (dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]])/2 - (dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]])/2 - dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - (dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]])/2 - (dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + (dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[41]*(dot[l2, l2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + (3*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[19]*(dot[l1, p1]*dot[l2, l2]^2*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, l2]^2*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] - 2*dot[l2, p1]^3*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + 2*dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] + 2*dot[l2, p2]^3*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 6*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (9*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[39]*(dot[l1, l1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + (3*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (3*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[37]*(dot[l1, p1]*dot[l2, p1]^2*dot[e[p1], e[p2]] - dot[l2, p1]^3*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, p2]^3*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 3*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (9*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[25]*(dot[l1, l2]*dot[l1, p1]*dot[l2, p1]*dot[e[p1], e[p2]] - (dot[l2, p1]^3*dot[e[p1], e[p2]])/2 + dot[l1, l2]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - (dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]])/2 - dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + (dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]])/2 + (dot[l2, p2]^3*dot[e[p1], e[p2]])/2 - dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - (dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]])/2 - (dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 - (dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (7*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 - (3*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (5*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (3*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/8 + (9*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/8 - (dot[p1, p2]^3*dot[e[p1], e[p2]])/8) + a[22]*(dot[l1, l1]*dot[l1, l2]*dot[l2, p1]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 5*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 7*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (7*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (3*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (15*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[57]*(dot[l2, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - (3*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[46]*(dot[l1, l2]*dot[l1, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + (dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (5*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[55]*(dot[l2, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l2, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (5*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[56]*(dot[l2, p1]^2*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (3*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[29]*(dot[l1, p1]*dot[l1, p2]*dot[l2, p1]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[l2, p1]*dot[e[p1], e[p2]] - dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (3*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[43]*(dot[l1, l1]*dot[l1, l2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (7*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[54]*(dot[l1, p2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[53]*(dot[l1, p1]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[26]*(dot[l1, p1]^2*dot[l2, p1]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[l2, p1]*dot[e[p1], e[p2]] + dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[45]*(dot[l1, l1]*dot[l1, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 3*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[47]*(dot[l1, p1]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[58]*(dot[l1, l1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[24]*(dot[l1, l1]*dot[l1, p1]*dot[l2, p1]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 3*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[52]*(dot[l1, l1]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[59]*(dot[l2, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[3]*(dot[l1, l1]*dot[l1, l2]^2*dot[e[p1], e[p2]] - dot[l1, l2]^2*dot[l1, p1]*dot[e[p1], e[p2]] - 2*dot[l1, l1]*dot[l1, l2]*dot[l1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]^2*dot[l1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p1]*dot[l1, p2]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l1, p2]^2*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p2]^2*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - dot[l1, p2]^3*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + dot[l2, p1]^3*dot[e[p1], e[p2]] - 2*dot[l1, l1]*dot[l1, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p2]^3*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 6*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - (3*dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (11*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (13*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - 6*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + (7*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[11]*(dot[l1, l1]*dot[l1, l2]*dot[l2, l2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[l2, l2]*dot[e[p1], e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[l2, l2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[l2, l2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p1]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] - 2*dot[l1, l1]*dot[l1, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l2]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + 2*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (5*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (7*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (7*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[7]*(dot[l1, l2]*dot[l1, p1]^2*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p1]*dot[l1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]^2*dot[l1, p2]*dot[e[p1], e[p2]] + dot[l1, l2]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - dot[l1, p2]^3*dot[e[p1], e[p2]] + (dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]])/2 + (dot[l2, p1]^3*dot[e[p1], e[p2]])/2 - dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - (dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]])/2 + (dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]])/2 + (dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]])/2 - (dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]])/2 - (dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]])/2 - (dot[l2, p2]^3*dot[e[p1], e[p2]])/2 - 4*dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + (3*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (7*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (5*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]])/2 + dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (11*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/8 - (31*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/8 + (15*dot[p1, p2]^3*dot[e[p1], e[p2]])/8) + a[5]*(dot[l1, l1]*dot[l1, l2]*dot[l1, p1]*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, l2]*dot[l1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p1]*dot[l1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]^2*dot[l1, p2]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l1, p2]^2*dot[e[p1], e[p2]] + 2*dot[l1, l2]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 3*dot[l1, p1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]^3*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + dot[l2, p1]^3*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p2]^3*dot[e[p1], e[p2]] - dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 5*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 5*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (3*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (7*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (27*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (9*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[18]*(dot[l1, l2]*dot[l2, l2]^2*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, l2]^2*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] - 2*dot[l2, p1]^3*dot[e[p1], e[p2]] - 4*dot[l1, l2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l2, l2]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + 4*dot[l2, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p2]^3*dot[e[p1], e[p2]] + 3*dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]] - 3*dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 7*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 5*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (15*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (3*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (9*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[12]*(dot[l1, l2]^2*dot[l2, l2]*dot[e[p1], e[p2]] - 2*dot[l1, l2]*dot[l1, p2]*dot[l2, l2]*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[l2, l2]*dot[e[p1], e[p2]] - dot[l1, p2]^2*dot[l2, p1]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] - dot[l2, p1]^3*dot[e[p1], e[p2]] - 2*dot[l1, l2]^2*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l2]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, l2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + dot[l2, l2]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p2]^3*dot[e[p1], e[p2]] + dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + (7*dot[l1, l2]*dot[l2, p1]*dot[p1, p2]*dot[e[p1], e[p2]])/2 - (7*dot[l1, l2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (11*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (7*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]])/2 + (5*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]])/2 - (3*dot[l1, l2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - 5*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (15*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/8 - (29*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/8 + (21*dot[p1, p2]^3*dot[e[p1], e[p2]])/8) + a[6]*(dot[l1, l1]*dot[l1, p1]^2*dot[e[p1], e[p2]] + dot[l1, l1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]^3*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + dot[l2, p1]^3*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p2]^3*dot[e[p1], e[p2]] - 2*dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 6*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 5*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 3*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (23*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (11*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[4]*(dot[l1, l1]^2*dot[l1, p1]*dot[e[p1], e[p2]] - dot[l1, l1]^2*dot[l1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]^3*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + 2*dot[l2, p1]^3*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p2]^3*dot[e[p1], e[p2]] - 4*dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 8*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 6*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 10*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (23*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (7*dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[2]*(dot[l1, l1]^2*dot[l1, l2]*dot[e[p1], e[p2]] - dot[l1, l1]^2*dot[l1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, l1]*dot[l1, l2]*dot[l1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l2]*dot[l1, p1]*dot[l1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l1]*dot[l1, p2]^2*dot[e[p1], e[p2]] + 4*dot[l1, l2]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]^3*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + 2*dot[l2, p1]^3*dot[e[p1], e[p2]] - dot[l1, l1]^2*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l1, p2]*dot[l2, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p2]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 2*dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 2*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 2*dot[l2, p2]^3*dot[e[p1], e[p2]] - 4*dot[l1, l2]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 6*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 10*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 2*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 - (23*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/2 + (7*dot[p1, p2]^3*dot[e[p1], e[p2]])/2) + a[8]*(dot[l1, p1]^3*dot[e[p1], e[p2]] + dot[l1, p1]^2*dot[l1, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - dot[l1, p2]^3*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + dot[l2, p1]^3*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - dot[l2, p2]^3*dot[e[p1], e[p2]] + 4*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 3*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 5*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 5*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - (dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 - (23*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]])/4 + (15*dot[p1, p2]^3*dot[e[p1], e[p2]])/4) + a[17]*(dot[l1, l1]*dot[l2, l2]^2*dot[e[p1], e[p2]] - 2*dot[l1, p2]*dot[l2, l2]^2*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] - 4*dot[l1, l1]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 8*dot[l1, p2]*dot[l2, l2]*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, l1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 8*dot[l1, p2]*dot[l2, p2]^2*dot[e[p1], e[p2]] + 8*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 8*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 4*dot[p1, p2]^3*dot[e[p1], e[p2]]) + a[1]*(dot[l1, l1]^3*dot[e[p1], e[p2]] - 6*dot[l1, l1]^2*dot[l1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p1]^2*dot[l1, p2]*dot[e[p1], e[p2]] + 12*dot[l1, l1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l1, p2]^2*dot[e[p1], e[p2]] - 8*dot[l1, p2]^3*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, p1]^2*dot[e[p1], e[p2]] + 4*dot[l2, p1]^3*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]*dot[l2, p1]*dot[l2, p2]*dot[e[p1], e[p2]] + 4*dot[l2, p1]^2*dot[l2, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l2, p1]*dot[l2, p2]^2*dot[e[p1], e[p2]] - 4*dot[l2, p2]^3*dot[e[p1], e[p2]] - 8*dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 4*dot[l1, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] + 12*dot[l1, p1]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] - 4*dot[l1, p2]*dot[l2, p2]*dot[p1, p2]*dot[e[p1], e[p2]] + 20*dot[l2, p2]^2*dot[p1, p2]*dot[e[p1], e[p2]] - 8*dot[l1, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 8*dot[l1, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] - dot[l2, p1]*dot[p1, p2]^2*dot[e[p1], e[p2]] - 23*dot[l2, p2]*dot[p1, p2]^2*dot[e[p1], e[p2]] + 7*dot[p1, p2]^3*dot[e[p1], e[p2]])
